Perturbation theory, irrep truncations, and state preparation methods for quantum simulations of SU(3) lattice gauge theory

We study methods for efficient preparation of approximate ground states of $SU(3)$ lattice gauge theory on quantum hardware. Working in a variant of the electric basis, we introduce a refinement of the irrep truncation based on the energy density of site singlets, which provides a finer gradation of simulation complexity. Using strong-coupling perturbation theory as a guide, we develop simple ansatz circuits for ground state preparation and test them via classical simulation on small lattices, including the $2\times 2$ plaquette lattice in $d=2$ and the cube in $d=3$. We contrast state fidelities and resource requirements of variational methods against adiabatic state preparation and introduce a method that hybridizes the two approaches. Finally, we report on the public release of \texttt{ymcirc} -- a package of tools for building $SU(3)$ circuits and processing measurements -- and \texttt{pyclebsch}, a package for efficiently computing $SU(N)$ Clebsch-Gordan coefficients.

==> anc/README.html <==
<?xml version="1.0" encoding="UTF-8" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
	"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">

<html xmlns="http://www.w3.org/1999/xhtml">

<head>
<title>README.html</title>
<meta http-equiv="Content-Type" content="text/html;charset=utf-8"/>

</head>

<body>

<h1 id="time-evolution-using-ymcirc">Time evolution using
<code>ymcirc</code></h1>
<p>This supplementary material consists of a <a
href="https://jupyter.org/">Jupyter Notebook</a> demonstrating how to
use <code>ymcirc</code> to create, simulate, and analyze lattice time
evolution circuits. A <code>requirements.txt</code> file is included
which can be used to install necessary project dependencies.</p>
<h2 id="requirements">Requirements</h2>
<ul>
<li>Python 3.10 or higher.</li>
<li>Qiskit SDK 1.2 or higher (tested up to 2.1.2) and Qiskit Aer
0.17.1.</li>
<li>The <code>ymcirc</code> package also needs to be present in the same
directory as this notebook file. This notebook was written to work with
version 0.1.0, which can be obtained <a
href="https://github.com/hepqis-uiuc/ymcirc/releases/tag/v0.1.0">on
github</a>.</li>
</ul>
<h2 id="set-up-instructions">Set up instructions</h2>
<ol type="1">
<li>First create a virtual environment with a tool such as <a
href="https://docs.python.org/3/library/venv.html">venv</a> or <a
href="https://docs.conda.io/projects/conda/en/stable/user-guide/getting-started.html">conda</a>.</li>
<li>Activate the virtual environment you created (specific instructions
vary, consult the documentation for the tool you used to create a
virtual environment).</li>
<li>Use <a
href="https://pip.pypa.io/en/stable/getting-started/#install-multiple-packages-using-a-requirements-file">pip</a>
within the virtual environment you created to install the dependencies
in <code>requirements.txt</code>.</li>
<li>Download <code>ymcirc</code> using the link in the requirements
section, unzip, open the resulting <code>ymcirc-0.1.0</code> folder.
This will contain another folder named <code>ymcirc</code> which should
be moved into the same directory as this README file.</li>
<li>Run <code>jupyter-lab</code> in your terminal to start up Jupyter.
Make sure you use the Python kernal corresponding to your new virtual
environment when running the notebook
<code>ymcirc-time-evol-flow.ipynb</code>.</li>
</ol>

</body>
</html>


==> anc/README.md <==
# Time evolution using `ymcirc`
This supplementary material consists of a [Jupyter Notebook](https://jupyter.org/) demonstrating how to use `ymcirc` to create, simulate, and analyze lattice time evolution circuits. A `requirements.txt` file is included which can be used to install necessary project dependencies.

## Requirements
- Python 3.10 or higher.
- Qiskit SDK 1.2 or higher (tested up to 2.1.2) and Qiskit Aer 0.17.1.
- The `ymcirc` package also needs to be present in the same directory as this notebook file. This notebook was written to work with version 0.1.0, which can be obtained [on github](https://github.com/hepqis-uiuc/ymcirc/releases/tag/v0.1.0).

## Set up instructions
1. First create a virtual environment with a tool such as [venv](https://docs.python.org/3/library/venv.html) or [conda](https://docs.conda.io/projects/conda/en/stable/user-guide/getting-started.html).
2. Activate the virtual environment you created (specific instructions vary, consult the documentation for the tool you used to create a virtual environment).
3. Use [pip](https://pip.pypa.io/en/stable/getting-started/#install-multiple-packages-using-a-requirements-file) within the virtual environment you created to install the dependencies in `requirements.txt`.
4. Download `ymcirc` using the link in the requirements section, unzip, open the resulting `ymcirc-0.1.0` folder. This will contain another folder named `ymcirc` which should be moved into the same directory as this README file.
5. Run `jupyter-lab` in your terminal to start up Jupyter. Make sure you use the Python kernal corresponding to your new virtual environment when running the notebook `ymcirc-time-evol-flow.ipynb`.


==> anc/requirements.txt <==
jupyterlab~=4.4
matplotlib~=3.9
numpy~=2.1
pylatexenc~=2.10
qiskit~=2.1
qiskit-aer~=0.17


==> anc/ymcirc-time-evol-flow.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "bf742599-6c84-472b-86c3-6a64869ee853",
   "metadata": {},
   "source": [
    "# Simulating lattice gauge theory with `ymcirc`"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "09e24a44-5465-43fb-9a7f-15ea469b3e22",
   "metadata": {},
   "source": [
    "This notebook provides an overview of how to generate LGT simulation circuits with `ymcirc`, how to execute them, and how to analyze the resulting job data."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5805279-4666-43b2-b0bd-00bfd2096d2d",
   "metadata": {},
   "source": [
    "## Requirements"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8825e159-6b19-4fea-a0d0-d9250630c38c",
   "metadata": {},
   "source": [
    "- Python 3.10.\n",
    "- Qiskit SDK 1.2 or higher (tested up to 2.1.2) and Qiskit Aer 0.17.1.\n",
    "- The `ymcirc` package also needs to be present in the same directory as this notebook file."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "83d6e654-1171-406a-8092-d566f6fc0e3a",
   "metadata": {},
   "source": [
    "## Setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "eb6ede38-5e71-4460-ad07-00bd4d8106d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import logging\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import sys\n",
    " \n",
    "from ymcirc._abstract import LatticeDef\n",
    "from ymcirc.circuit import LatticeCircuitManager\n",
    "from ymcirc.conventions import (\n",
    "    IRREP_TRUNCATIONS, ONE, THREE, THREE_BAR, SIX, SIX_BAR, EIGHT,\n",
    "    LatticeStateEncoder, load_magnetic_hamiltonian, PHYSICAL_PLAQUETTE_STATES,\n",
    ")\n",
    "from ymcirc.electric_helper import convert_bitstring_to_evalue, electric_hamiltonian\n",
    "from ymcirc.lattice_registers import LatticeRegisters\n",
    "from ymcirc.parsed_lattice_result import ParsedLatticeResult\n",
    " \n",
    "from qiskit import transpile\n",
    "from qiskit_aer import AerSimulator\n",
    "from qiskit.visualization import plot_histogram"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f860197a-fb02-49c6-a615-6738335fe26c",
   "metadata": {},
   "source": [
    "`ymcirc` has a built-in logger which can be useful for debugging or obtaining estimates of remaining circuit construction time. Set the logging level to `INFO` or `DEBUG` if desired. If this logging is too noisy, set the logging level to `WARNING` or comment this code block out:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "73b3f963-e42d-4c74-a976-dd171780d799",
   "metadata": {},
   "outputs": [],
   "source": [
    "level = logging.INFO  # Default is logging.WARNING\n",
    "logger = logging.getLogger(\"ymcirc\")\n",
    "logging.getLogger('ymcirc').setLevel(level)\n",
    "handler = logging.StreamHandler(sys.stdout)\n",
    "handler.setFormatter(logging.Formatter('%(name)s:%(levelname)s:%(message)s'))\n",
    "logger.addHandler(handler)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "423286b0-3d41-4d37-9df4-9f3f4f482721",
   "metadata": {},
   "source": [
    "## Step 1: Collect data about the lattice we want to simulate"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a58ab359-31e6-45fc-aad8-e3f199bcc80a",
   "metadata": {},
   "source": [
    "There are a LOT of options a user might want to specify. Here's a reasonably comprehensive set of them."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "5212d54b-ca03-49ee-8828-1e28783625cf",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Created lattice:\n",
      "d=2, 4 plaquettes, shape=(2, 2), periodic boundary conditions\n"
     ]
    }
   ],
   "source": [
    "# Irrep info and physical paramters.\n",
    "dim_string = \"d=2\" # options: \"d=3/2\", \"d=2\"\n",
    "trunc_string = \"T1\" # options: \"T1\", \"T2\"\n",
    "link_bitmap = IRREP_TRUNCATIONS[trunc_string]\n",
    "coupling_g = 1.0\n",
    "\n",
    "# Circuit optimizations.\n",
    "prune_controls = True\n",
    "control_fusion = True\n",
    "electric_gray_order = True\n",
    "use_ancillas = True\n",
    "use_qiskit_circuit_optimization = False\n",
    "\n",
    "# Approximations.\n",
    "mag_hamiltonian_matrix_element_threshold = 0.5\n",
    "only_include_elems_connected_to_electric_vacuum = False\n",
    "\n",
    "# Simulation type\n",
    "sim_duration = 2.5\n",
    "n_trotter_steps = 2\n",
    "do_magnetic_evolution = True\n",
    "do_electric_evolution = True\n",
    "n_shots = 10000\n",
    "simulator_backend = 'matrix_product_state' # see Qiskit AerSimulator documentation for more options\n",
    "\n",
    "# Define the lattice geometry.\n",
    "numerical_dimensions = 1.5 if (dim_string == \"d=3/2\" or dim_string == \"d=1.5\") else int(dim_string[2:])\n",
    "lattice = LatticeDef(\n",
    "    dimensions=numerical_dimensions,\n",
    "    size=2,  # Controls the number of plaquettes.\n",
    "    periodic_boundary_conds=True\n",
    ")\n",
    "print(f\"Created lattice:\\n{lattice}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d9a9a46-155a-4e05-b68c-6df77fc0bd32",
   "metadata": {},
   "source": [
    "Note that the time required to construct `size=3` circuits can be significantly longer than `size=2` because there are symmetries on a periodic lattice which reduce the number of physical plaquette states for `size=2`. This corresponds to the magnetic Hamiltonian matrix element data being larger for `size=3` or higher, which in turn corresponds to additional Givens rotations not present for `size=2`."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "08750b3b-1263-4773-b59b-2d86b6d6b5e8",
   "metadata": {},
   "source": [
    "## Step 2: Generate a simulation circuit"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "21f6bedf-e87d-4b92-9f5d-f87a43a94361",
   "metadata": {},
   "source": [
    "Having defined the parameters of our simulation, we can now construct a simulation circuit. First, we set up a `LatticeStateEncoder` which is used internally for handling how to map physical lattice data to or from bitstrings. We can then use this encoder to load our magnetic Hamiltonian data, and define the set of bit strings corresponding to physical plaquettes (this is one of the inputs to the control pruning algorithm)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e76f4383-7c91-4460-a47e-84bb4a89342f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ymcirc.conventions:INFO:Created Lattice encoder:\n",
      "link bitmap = {(0, 0, 0): '00', (1, 0, 0): '10', (1, 1, 0): '01'}\n",
      "vertex bitmap = {0: '0', 1: '1'}\n",
      "lattice geometry = d=2, 4 plaquettes, shape=(2, 2), periodic boundary conditions.\n",
      "ymcirc.conventions:INFO:Loaded pre-computed magnetic Hamiltonian data from disk for d=2, T1. There are 483 Givens rotations per plaquette.\n",
      "Created:\n",
      "Lattice encoder:\n",
      "link bitmap = {(0, 0, 0): '00', (1, 0, 0): '10', (1, 1, 0): '01'}\n",
      "vertex bitmap = {0: '0', 1: '1'}\n",
      "lattice geometry = d=2, 4 plaquettes, shape=(2, 2), periodic boundary conditions\n"
     ]
    }
   ],
   "source": [
    "# For handling maps between bitstrings and physical state data.\n",
    "lattice_encoder = LatticeStateEncoder(\n",
    "    link_bitmap=link_bitmap,\n",
    "    physical_plaquette_states=PHYSICAL_PLAQUETTE_STATES[dim_string][trunc_string],\n",
    "    lattice=lattice\n",
    ")\n",
    "\n",
    "# Load in the magnetic Hamiltonian for the desired lattice.\n",
    "mag_hamiltonian = load_magnetic_hamiltonian(\n",
    "    dim_string=dim_string,\n",
    "    trunc_string=trunc_string,\n",
    "    lattice_encoder=lattice_encoder,\n",
    "    mag_hamiltonian_matrix_element_threshold=mag_hamiltonian_matrix_element_threshold,\n",
    "    only_include_elems_connected_to_electric_vacuum=only_include_elems_connected_to_electric_vacuum\n",
    ")\n",
    "\n",
    "# Load in the electric Hamiltonian given the link irreps.\n",
    "e_hamiltonian = electric_hamiltonian(lattice_encoder.link_bitmap)\n",
    "\n",
    "# Get physical plaquette state data if necessary (an input for control pruning)\n",
    "if prune_controls is True:\n",
    "    physical_plaquette_states = set(lattice_encoder.encode_plaquette_state_as_bit_string(plaquette) for plaquette in PHYSICAL_PLAQUETTE_STATES[dim_string][trunc_string])\n",
    "else:\n",
    "    physical_plaquette_states = None\n",
    "\n",
    "print(f\"Created:\\n{lattice_encoder}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a7c822b4-b0dd-478a-8871-931efed69152",
   "metadata": {},
   "source": [
    "Next, we configure a `LatticeRegisters` instance which allows for indexing `qiskit`'s `QuantumRegister` instances via lattice coordinates. We then use a `LatticeCircuitManager` to build a simulation circuit with one or more Trotter steps."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "091ef6d3-3eab-4871-be1d-21f5868ebf6d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ymcirc.lattice_registers:INFO:Created Quantum registers indexable on a lattice with the geometry: d=2, 4 plaquettes, shape=(2, 2), periodic boundary conditions. Lattice has 20 qubits, 4 plaquettes, 8 links, and 4 vertices.\n",
      "ymcirc.circuit:INFO:Computing but not caching a magnetic Trotter step to determine num ancillas needed.\n",
      "ymcirc.circuit:INFO:There are 705 plaquette states.\n",
      "ymcirc.circuit:INFO:Building magnetic evolution circuit from scratch.\n",
      "ymcirc.circuit:INFO:There are 19 primitive Givens rotation circuits to be constructed for the plaquette.\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 1/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:More iterations needed to estimate time remaining.\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 2/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 3/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 4/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 5/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 6/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 7/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 8/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 9/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 10/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 11/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 12/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 13/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 14/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 15/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 16/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 17/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 18/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 19/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "Created:\n",
      "Quantum registers indexable on a lattice with the geometry: d=2, 4 plaquettes, shape=(2, 2), periodic boundary conditions\n",
      "\n",
      "Created:\n",
      "Circuit manager for lattices of type d=2, 4 plaquettes, shape=(2, 2), periodic boundary conditions.\n",
      "Ancillas: 7\n",
      "Link bitmap:{(0, 0, 0): '00', (1, 0, 0): '10', (1, 1, 0): '01'}\n",
      "Vertex bitmap: {0: '0', 1: '1'}\n",
      "\n",
      "ymcirc.circuit:INFO:There are 705 plaquette states.\n",
      "ymcirc.circuit:INFO:Building magnetic evolution circuit from scratch.\n",
      "ymcirc.circuit:INFO:There are 19 primitive Givens rotation circuits to be constructed for the plaquette.\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 1/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:More iterations needed to estimate time remaining.\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 2/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 3/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 4/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 5/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 6/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 7/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 8/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 9/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 10/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 11/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 12/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 13/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 14/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 15/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 16/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 17/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 18/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Constructing rotation circuit for LP bin 19/19 with 1 Givens rotations.\n",
      "ymcirc.circuit:INFO:Estimated time remaining: 0s\n",
      "ymcirc.circuit:INFO:Storing template magnetic evolution circuit in cache.\n",
      "ymcirc.circuit:INFO:There are 705 plaquette states.\n",
      "ymcirc.circuit:INFO:Fetching cached magnetic evolution circuit.\n"
     ]
    }
   ],
   "source": [
    "# Create blank simulation circuit.\n",
    "lattice_registers = LatticeRegisters.from_lattice_state_encoder(lattice_encoder)\n",
    "circ_mgr = LatticeCircuitManager(lattice_encoder, mag_hamiltonian)\n",
    "circ = circ_mgr.create_blank_full_lattice_circuit(lattice_registers)\n",
    "\n",
    "# Optionally add ancilla register if using v-chain construction for MCX gates.\n",
    "if use_ancillas is True:\n",
    "    circ_mgr.num_ancillas = circ_mgr.compute_num_ancillas_needed_from_mag_trotter_step(\n",
    "        circ,\n",
    "        lattice_registers,\n",
    "        control_fusion=control_fusion,\n",
    "        physical_states_for_control_pruning=physical_plaquette_states,\n",
    "        optimize_circuits=use_qiskit_circuit_optimization\n",
    "    )\n",
    "    circ_mgr.add_ancilla_register_to_quantum_circuit(circ)\n",
    "\n",
    "print(f\"Created:\\n{lattice_registers}\\n\")\n",
    "print(f\"Created:\\n{circ_mgr}\\n\")\n",
    "\n",
    "# Append parameterized time evolution to circuit.      \n",
    "for _ in range(n_trotter_steps):\n",
    "    if do_magnetic_evolution is True:\n",
    "        circ_mgr.apply_magnetic_trotter_step(\n",
    "            circ,\n",
    "            lattice_registers,\n",
    "            optimize_circuits=use_qiskit_circuit_optimization,\n",
    "            physical_states_for_control_pruning=physical_plaquette_states,\n",
    "            control_fusion=control_fusion,\n",
    "            cache_mag_evol_circuit=True  # Makes circuit generation faster.\n",
    "        )\n",
    "    if do_electric_evolution is True:\n",
    "        circ_mgr.apply_electric_trotter_step(\n",
    "            circ,\n",
    "            lattice_registers,\n",
    "            hamiltonian=e_hamiltonian,\n",
    "            electric_gray_order=electric_gray_order\n",
    "        )\n",
    "\n",
    "# Append final measurement step\n",
    "circ.measure_all()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "69b5a12d-ced2-424d-8a52-b6f9c14d402c",
   "metadata": {},
   "source": [
    "We now have a simulation circuit. We can draw it:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "d86950d1-4f76-407a-9878-cbbfa520a7ef",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# If the circuit is too large, the circuit drawer can fail.\n",
    "try:\n",
    "    circ.draw(output='mpl')\n",
    "except ValueError as e:\n",
    "    print(f\"Failed to render circuit: {e}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0ac4ccc5-3574-4bc2-ae66-5d4d5492cc1b",
   "metadata": {},
   "source": [
    "We can also extract gate counts from it:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "b5c32b90-415a-47aa-8d5e-b0261b087f4c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "OrderedDict([('cx', 13808),\n",
       "             ('t', 8192),\n",
       "             ('tdg', 7888),\n",
       "             ('h', 7584),\n",
       "             ('u', 2912),\n",
       "             ('rz', 352),\n",
       "             ('ry', 304),\n",
       "             ('measure', 27),\n",
       "             ('barrier', 1)])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "circ.count_ops()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3cab8260-7278-4dbc-b1d7-d3edb6d13bad",
   "metadata": {},
   "source": [
    "## Step 3: Execute using Qiskit primitives"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bb6ed037-4f31-4946-a2ea-d1dc0ab3859c",
   "metadata": {},
   "source": [
    "We can use Aer to run a simulation of the circuit. Before doing this, we use `sim_duration` and `couling_g` to assign all circuit parameters, and then transpile for the particular backend in use. See the [Aer documentation](https://qiskit.github.io/qiskit-aer/stubs/qiskit_aer.AerSimulator.html) for a list of available backends."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f262f899-76ac-498d-8775-8d8d196f8b4e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Assigning parameter: coupling_g_ee__0\n",
      "Assigning parameter: coupling_g_ee__1\n",
      "Assigning parameter: coupling_g_mag__0\n",
      "Assigning parameter: coupling_g_mag__1\n",
      "Assigning parameter: dt_ee__0\n",
      "Assigning parameter: dt_ee__1\n",
      "Assigning parameter: dt_mag__0\n",
      "Assigning parameter: dt_mag__1\n"
     ]
    }
   ],
   "source": [
    "# Create simulation backend, assign circuit parameters, and transpile circuit for backend.\n",
    "sim_backend = AerSimulator(method=simulator_backend)\n",
    "dt = sim_duration / n_trotter_steps\n",
    "parameter_values = {}\n",
    "for param in circ.parameters:\n",
    "    print(f\"Assigning parameter: {param}\")\n",
    "    if 'dt' in param.name:\n",
    "        parameter_values[param.name] = dt\n",
    "    elif 'coupling_g' in param.name:\n",
    "        parameter_values[param.name] = coupling_g\n",
    "circ.assign_parameters(parameter_values, inplace=True)\n",
    "circ = transpile(circ, sim_backend, optimization_level=3)\n",
    "\n",
    "# Run simulation.\n",
    "job = sim_backend.run(circ, shots=n_shots)\n",
    "job_counts = job.result().get_counts(0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9b4e085d-def8-407d-b034-1156365a85a2",
   "metadata": {},
   "source": [
    "## Step 4: Post-processing and analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "970f3fda-097c-4c00-a6bf-66738ff1b978",
   "metadata": {},
   "source": [
    "Bit strings in qiskit are little-endian, so we need to flip all the measurement bit strings around before we try to parse them."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "04db8cf4-e129-4261-bd1b-a2028be9a7af",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Convert results to big-endian convention.\n",
    "n_data_qubits = len(circ.qubits) - len(circ.ancillas)\n",
    "counts_big_endian = {little_endian_state[::-1][:n_data_qubits]: count for little_endian_state, count in job_counts.items()}"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9d3414ac-3e38-4e3e-87fe-8adb91dc6676",
   "metadata": {},
   "source": [
    "Now let's map these degrees of freedom onto physically meaningful data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "dd143629-baa4-4083-8e6b-eaf20d905a62",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "00000000010100000110 decodes to 111~331~33\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "00110010000000100000 decodes to ~33311~311\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "00100010010000000010 decodes to ~313~31113\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "01000001100000000001 decodes to 31~33111~3\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "00001000000011001000 decodes to 1~311~3331\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "00000000100010001001 decodes to 1113~313~3\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "01001001000001000000 decodes to 3~3~311311\n",
      "[((0, 0), [((0, 0), 1), ((0, 0), 2)]), ((0, 1), [((0, 1), 1), ((0, 1), 2)]), ((1, 0), [((1, 0), 1), ((1, 0), 2)]), ((1, 1), [((1, 1), 1), ((1, 1), 2)])]\n",
      "00010000000100100100 decodes to 13113~3~31\n"
     ]
    }
   ],
   "source": [
    "iweight_to_irrep_str = {\n",
    "    ONE: \"1\",\n",
    "    THREE: \"3\",\n",
    "    THREE_BAR: \"~3\",\n",
    "    SIX: \"6\",\n",
    "    SIX_BAR: \"~6\",\n",
    "    EIGHT: \"8\"\n",
    "}\n",
    "counts_irrep_str = {}\n",
    "\n",
    "# We parse each bitstring to a lattice, then obtain the irrep data.\n",
    "for state in counts_big_endian.keys():\n",
    "    state_as_irrep_str = \"\"\n",
    "    parsed_state = ParsedLatticeResult(\n",
    "        dimensions=numerical_dimensions,\n",
    "        size=lattice.shape[0], global_lattice_measurement_bit_string=state,\n",
    "        lattice_encoder=lattice_encoder,\n",
    "        periodic_boundary_conds=lattice.periodic_boundary_conds)\n",
    "    print(parsed_state.get_traversal_order())\n",
    "    for vertex_address, attached_links in parsed_state.get_traversal_order():\n",
    "        for link_address in attached_links:\n",
    "            link_irrep_str = iweight_to_irrep_str[parsed_state.get_link(link_address)]\n",
    "            state_as_irrep_str += link_irrep_str\n",
    "    print(f\"{state} decodes to {state_as_irrep_str}\")\n",
    "    counts_irrep_str[state_as_irrep_str] = counts_big_endian[state]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "11d612d8-ab68-4548-8284-654254b04a03",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_histogram(counts_irrep_str)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8a7f8b9a-4129-497d-bde8-008c43444996",
   "metadata": {},
   "source": [
    "We can also do something like the following to get a more physical picture of the lattice states appearing in the counts data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a7a5654b-2e01-4816-94e5-7e29d48eb858",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAGbCAYAAADTH3dUAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAAAW6ElEQVR4nO3df0xV9/3H8dcVYscPOywqA6/kMtJItVZXg0kzxWBFWmKLWGdbkwltod0S1zWdS/ijcSX5Ljb5Nq1NkxnbrINZ00XZTTUIrfEPRTTtxSU05GtiJSDWG5DCnArFUi73+4fCaivgW+Ceey/PR0JyD/d675v0c/u859zDxRUMBoMCAOAOzXB6AABAZCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwhEGurq6VFNTox07dujxxx/XnDlz5HK55HK5VFJS4vR4wISwvqNPrNMDQEpJSXF6BGDKsL6jD3scYSY9PV3r1q1zegxgSrC+owN7HGFgx44dys7OVnZ2tlJSUnT+/HllZGQ4PRYwKVjf0YdwhIGKigqnRwCmDOs7+nCoCgBgQjgAACaEAwBgQjgAACaEAwBgQjgAACaEAwBgQjgAACaEAwBgQjgAACaEAwBgQjgAACaEAwBgwqfjhoGGhga1tLSMbHd3d49cbmlpUWVl5S2356+mIZKwvqOPKxgMBp0eYrorKSlRVVXVHd+e/2SIJKzv6MOhKgCACXscYaavT0pMvHG5t1dKSHB2HmCyscYjH3scAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMCEcAAATwgEAMIl1egAglK5evara2lo1Njbq9OnT8vv9+vrrr9Xf36+kpCQtWrRIBQUFeuGFF5ScnOz0uMBd6erqks/nk8/nU2NjoxobG9XT0yNJKi4uVmVl5YTu3xUMBoOTMCcmSV+flJh443Jvr5SQ4Ow80ebo0aPKy8sb93Zz5szRhx9+qPz8/BBMNb2wxqeey+Ua9brJCAd7HJh2FixYoNzcXC1fvlwLFixQamqqhoaGdPHiRVVXV8vr9aq7u1tPPvmkfD6fli5d6vTIwF1LT09XVlaWjhw5Mmn3STgwreTm5urChQujXr9582Z9/PHHKioq0sDAgCoqKuT1ekM4ITBxO3bsUHZ2trKzs5WSkqLz588rIyNj0u6fcGBaiYmJGfc2GzZs0MKFC3X27FmdOHEiBFMBk6uiomJK75+zqoDbmDVrliTp+vXrDk8ChB/CAfzA2bNn1dTUJEnKyspydhggDBEOQNI333yjc+fO6a233tLq1as1ODgoSXrllVecHQwIQ7zHgWmrsrJSzz333KjXl5eXa8uWLSGcCIgMhAP4gWXLlum9995Tdna206MAYYlDVZi2NmzYoObmZjU3N8vn8+mjjz5SUVGRmpqa9Oyzz6qmpsbpEYGwRDgwbSUlJenBBx/Ugw8+qOzsbD3zzDPyer36+9//rtbWVhUWFk74N2yBaEQ4gB/49a9/rV/96lcaGhrStm3b9O9//9vpkYCwQjiA2ygsLJQk9fX16ZNPPnF4GiC8EA7gNubOnTtyub293cFJgPBDOIDb8Pv9I5cThz/KFYAkwhF2AoHAyOX6+vpbthE6Bw4cGLm8ZMkSByeJPqzxyEc4wojX69UDDzwwsl1Q8Lg8Hg+fzjqJKisrx/38qbffflu1tbWSpIyMDK1atSoUo00LrPHowB9yChNer1ebNm1SMBgnqe/mdxPkcvVLkqqrq7Vx40bH5osWHo9H165d01NPPaWVK1cqMzNTiYmJunbtmpqbm7Vv3z6dPHlSkjRz5kwdPnxYa9eudXjq6MAaD52Ghga1tLSMbHd3d+uPf/yjJOmXv/ylSktLb7l9SUmJ6f4JRxgIBALyeDy6ePGipHj990k1V9I3klyaP3++zpw5c0cfC47RLVrk0YUL47/ZPX++W7t3f6A1a8b/a4EYXyAQ0KJFHvn9rPFQeOmlEu3bV3XHt7dmgHCEgWPHjik3N/fm1hxJXzs5TpQ7K+mwpJOSWiRdktQjKU7SPEnLJK2XtFk3/geHyXFMEms8dEokTV04+KyqMNDR0eH0CNPIwptfrzo9yDTDGg+typtft5qs3QTCEQZSU1O/t9WtG7vv0o1d+P+qra1TTk5OqMYCJk19faoKCoa3WOORjkNVYWD4PQ6/33/bXUaXyyW32622tjaO/yIiscajC6fjhoGYmBi98847km48gb5veHvXrl08oRCxWOPRhXCEiY0bN6q6ulppafNv+b7b7eY0RUQF1nj04FBVmLl6NaCf/vSEpA7V1qZq3bpVvApDVGGNRz7CEWb6+qThj0bq7ZUSEpydB5hsrPHIx6EqAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIAJ4QAAmBAOAIBJrNMDTHdXr15VbW2tGhsbdfr0aV286Jf0taR+eTxJWrx4kQoKCvTCCy8oOTnZ6XGBKXf8+HGdOnVKPp9PX375pbq7u3X58mXFxcUpPT1dK1euVGlpqZYvX+70qNOWKxgMBp0eYjo7evSo8vLyxr3dnDlz9OGHHyo/Pz8EUwFTp69PSky8cbm3V0pIuPV6t9stv98/5n24XC5t27ZNu3bt0owZHDgJNfY4wsCCBQuUm5ur5cuXa+7cBdqyJVXSkKqqLqqmplper1fd3d168skn5fP5tHTpUqdHBqZMQkKC8vPz9cgjj+j+++9Xamqq7r33XnV2dsrn82nPnj26dOmS3n33XcXHx+uNN95weuRphz0OhwUCAcXExIxs3+7V2Mcff6yioiJJUlFRkbxerxOjApNivD2OwcFBxcaO/pq2p6dHK1asUGtrq2JjY9XZ2clh3BBjH89h34/GaDZs2KCFCxdKkk6cODHVIwGOGisakpScnKyysjJJNyLz2WefhWIsfA/hiBCzZs2SJF2/ft3hSQDnDT8fJJ4TTiAcEeDs2bNqamqSJGVlZTk7DOCwoaEh7d+/f2Sb50ToEY6w9Y1aWs7prbfe0urVqzU4OChJeuWVV5wdC3BAIBCQ3+9XTU2N1qxZo/r6eknS2rVrtXjxYoenm344qyqMVFZW6rnnnhvZXrbs1uvLy8u1ZcuW0A4FOMjlco163cMPP6yqqqoQToNh7HFEgGXLlsnn82nnzp1jPpEAJwzvDbS3t2toaOgO/9WApLa7erz4+Hjt3r1bp06dUlpa2l3dByaGcISRDRs26PPPmyU1S/Lpb3/7SEVFRWpqatKzzz6rmpoap0cERrS2tqqsrEzz5s2T2+2Wx+NRfHy8CgsLdeDAAX377be3/XctLeck5Ug6Pu5jNDc3q7m5WU1NTfr0009VXl6umTNnavv27SovL9d33303uT8U7gi/xxFmbneO+969e1VcXCyXy6W//vWvKikpcXRG4M0339Rrr702ahwkKSkpSZs3b1ZeXp48Ho86Ozt16NAhVVVVaWBgQFKlenuLf/R7HOP56quvtHr1arW1tSkvL091dXV3dFo7Jg/hCDOj/XLU008/rf379yshIUEXLlzQfffd59yQmPZcLpdiY2NVVlamkpISLV68WFeuXNG//vUv7du3TwcPHhz1NNkZM2ZoaOhVSf+j3t57zOGQpLq6OhUUFEiS9uzZoxdffHECPw2sOFQVIQoLCyVJfX19+uSTTxyeBtNdZmamTp8+rb/85S9asWKFEhISlJaWpieeeEL/+Mc/1NHRoffff195eXn62c9+pnvuuUeZmZn6zW9+o8bG/5P0v5LuuevHX7duneLi4iRJ1dXVk/ND4Y5xVlWEmDt37sjl9vZ2BycBJJ/PN+Zeb1JSkkpLS1VaWvqj6/r6Jv74MTExmj17tvr7+3k+OIA9jgjx/U8LTRw+lgU4xOlDpQMDA+ru7pbE88EJhCNCHDhwYOTykiVLHJwEcN7BgwdvvsHO88EJhMNhlZWV437Wzttvv63a2lpJUkZGhlatWhWK0YCQO3r0qFpaWsa8zZkzZ/Tyyy+PbG/dunWqx8IP8B6Hw15//XX94Q9/0FNPPaWVK1cqLS1TUqKka3r//WZVV+/TyZMnJUkzZ87Ue++9x6mHiFoNDQ167LHH9Oijjyo/P18PPfSQkpOTNTg4qPb2dh05ckR79+4debH1/PPPa82aNQ5PPf1wOq7DPB7PHb2553a79cEHH9zRXwsEwtlYf4/j9ddfV0VFxbj3ERMTo1dffVU7d+7khZQDCIfDzp49q8OHD+vkyZNqaWlRZ+cldXX1SIrTz38+T7/4xTKtX79emzdvVnx8vNPjAhM2VjiuXLmiuro6HTt2TF988YU6OjrU1dWloaEhzZ49W1lZWcrJydHWrVuVmZnpzA8AwhFuxvvraECkY41HPt4cBwCYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgAnhAACYEA4AgEms0wMA4ez48eM6deqUfD6fvvzyS3V3d+vy5cuKi4tTenq6Vq5cqdLSUi1fvtzpUYERXV1d8vl88vl8amxsVGNjo3p6eiRJxcXFqqysnND9u4LBYHAS5sQk6euTEhNvXO7tlRISnJ1nunO73fL7/WPexuVyadu2bdq1a5dmzGAnfjys8anncrlGvW4ywsEeBzCGhIQE5efn65FHHtH999+v1NRU3Xvvvers7JTP59OePXt06dIlvfvuu4qPj9cbb7zh9MjALdLT05WVlaUjR45M2n2yxxFmeDUWXgYHBxUbO/rrq56eHq1YsUKtra2KjY1VZ2enkpOTQzhh5GGNT70//elPys7OVnZ2tlJSUnT+/HllZGRImpw9DvargTGMFQ1JSk5OVllZmaQbkfnss89CMRYwpoqKCq1fv14pKSlTcv+EA5igWbNmjVy+fv26g5MAoUE4gAkYGhrS/v37R7azsrIcnAYIDcIBGAUCAfn9ftXU1GjNmjWqr6+XJK1du1aLFy92eDpg6nFWFXCHxjrF8eGHH1ZVVVUIpwGcwx4Hosrw3kB7e7uGhobu6N8MDAyora3trh4vPj5eu3fv1qlTp5SWlnZX9wFEGsKBqNDa2qqysjLNmzdPbrdbHo9H8fHxKiws1IEDB/Ttt9/e9t+dO3dOOTk5On78+LiP0dzcrObmZjU1NenTTz9VeXm5Zs6cqe3bt6u8vFzffffdZP9YQFji9zjCDOe427355pt67bXXRo2DJCUlJWnz5s3Ky8uTx+NRZ2enDh06pKqqKg0MDKiyslLFxcXmx/7qq6+0evVqtbW1KS8vT3V1dYqJiZnIjxP1WOOhN9m/x6EgwkpvbzAo3fjq7XV6msggKRgbGxv87W9/G/z888+Dvb29Qb/fHzx06FDw6aefDv7kJz8JSrrt14wZM4Lbt28PXr9+/a4fv7a2duT+9uzZM4k/WXRijYdeW1vbyBotLi6e8P3x5jgiXmZmpv75z39q6dKlI99LSEhQWlqannjiCf3nP/9RdXW19u/fr+bmZl2+fFlut1t5eXn6/e9/P+FTaNetW6e4uDj19/erurpaL7744kR/JCCsEQ5EPJ/Pp/vuu2/U65OSklRaWqrS0tIpefyYmBjNnj1b/f39am9vn5LHAMIJb44j4o0VjVAYGBhQd3e3JClx+OA9EMUIR5gJBAIjl+vr62/ZRng6ePCgBgYGJElLlixxeJrwxxqPfIQjjHi9Xj3wwAMj2wUFj8vj8cjr9To41fR19OhRtbS0jHmbM2fO6OWXXx7Z3rp161SPFdFY49GB9zjChNfr1aZNmxQMxt3yfb/fr02bNqm6ulobN250aLrpqaGhQY899pgeffRR5efn66GHHlJycrIGBwfV3t6uI0eOaO/evSMfbPj8889rzZo1Dk8dvljjodPQ0HDLi57hQ6mS1NLS8qPTcUtKSkz3z+9xhIFAICCPx6OLFy9KipfUd/OauZK+keTS/PnzdebMGX5HIIT+/OfXtXNnxbi3i4mJ0e9+96oqKnby32cUgUBAixZ55PezxkPhpZdKtG/fnX8EjjUDhCMMHDt2TLm5uTe35kj62slxMOKKpDpJxyR9IalDUpekIUmzJWVJypG0VVKmMyNGjGOSWOOhUyJp6sLBoaow0NHR4fQIuK2fSnrm5hcmhjUeWpU3v241WbsJhCMMpKamfm+rWzd236Ubu/D/VVtbp5ycnFCNBUya+vpUFRQMb7HGIx2HqsLA8Hscfr//truMLpdLbrdbbW1tHP9FRGKNRxdOxw0DMTExeueddyT9+G8+DG/v2rWLJxQiFms8uhCOMLFx40ZVV1dr/vz5t3zf7XZzmiKiAms8enCoKswEAgGdOHFCHR0dSk1N1apVq3gVhqjCGo98hAMAYMKhKgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCACeEAAJgQDgCAyf8Dxp0w11wrKI0AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZoAAAGbCAYAAAD9WlbGAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAAAXDElEQVR4nO3df0xV9/3H8df1Ejt+2GJRGXoll5BGqrWaGkyaKUYrYokWsY6uTSa0hXZLTNc4l/BH4yT5Zjb5Nq2NyRq7rMFZY6PspjqE6vxDEV17cQnNzdfESkCsNyDCnBaqpVzu9w+Vaqsoyvuey73PR2JyL/fHeRs/1yfn3MPFFQ6HwwIAwMg4pwcAAMQ2QgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaKJAV1eXamtrtXHjRj377LOaNGmSXC6XXC6XysrKnB4PeCCsbyQ4PQCk9PR0p0cAzLC+wR5NlMnMzNSyZcucHgMwwfqOT+zRRIGNGzcqNzdXubm5Sk9P15kzZ5SVleX0WMCoYH2D0ESBqqoqp0cAzLC+waEzAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmOLTm6NAY2OjWlpahq53d3cPXW5paVF1dfUt9+e3EmIsYX3DFQ6Hw04PEe/Kysq0ffv2e74//2QYS1jf4NAZAMAUezRRpq9PSkm5drm3V0pOdnYeYLSxxuMPezQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmEpweAIi0rq4u+f1++f1+NTU1qampST09PZKk0tJSVVdXOzsg8AAuX76suro6NTU16cSJEwoGg7pw4YKuXLmi1NRUzZw5U4WFhXr11VeVlpYWkZlc4XA4HJEt4Z709UkpKdcu9/ZKycnOzhOLXC7XHW8jNPZY47YOHTqk/Pz8u95v0qRJ+vjjj1VQUGA+E3s0iGuZmZnKycnRwYMHnR4FGDXTp0/X4sWLNW/ePE2fPl0ZGRkaHBzUuXPnVFNTI5/Pp+7ubj333HPy+/2aM2eO6TyEBnFn48aNys3NVW5urtLT03XmzBllZWU5PRYwKhYvXqyzZ8/e8faSkhJ9+umnKi4uVn9/v6qqquTz+UxnIjSIO1VVVU6PAJhxu913vc+qVas0Y8YMnTp1SkePHjWfibPOACAOTZgwQZJ09epV820RGgCIM6dOnVJzc7MkKScnx3x7hAYA4sC3336r06dP691339WiRYs0MDAgSXrzzTfNt817NAAQo6qrq/Xyyy/f8fbKykq99NJL5nMQGgCIM3PnztWHH36o3NzciGyPQ2cAEKNWrVqlQCCgQCAgv9+vXbt2qbi4WM3NzXrxxRdVW1sbkTkIDQDEqNTUVD3xxBN64oknlJubq1/96lfy+Xz629/+ptbWVhUVFUXkkzAIDQDEmV//+tf65S9/qcHBQa1bt07/+c9/TLdHaAAgDhUVFUmS+vr69Nlnn5lui9AAQByaPHny0OX29nbTbREaAIhDwWBw6HLKjY/TNkJookwoFBq63NDQcMt1IBawxqPDnj17hi7Pnj3bdFuEJor4fD49/vjjQ9cLC5+V1+s1/2RVIFJY4/aqq6vv+vll7733nurq6iRJWVlZWrhwoelM/OKzKOHz+bRmzRqFw4mS+q5/NVku1xVJUk1NjVavXu3YfLGksbFRLS0tQ9e7u7v1hz/8QZL0i1/8QuXl5bfcv6ysLJLjxSzWeGR4vV598803ev7557VgwQJlZ2crJSVF33zzjQKBgHbu3Kljx45JksaPH6/9+/dr6dKlpjMRmigQCoXk9Xp17tw5SUn64UU4WdK3klyaNm2aTp48eU8fAY7hvf56mXbu3H7P9+/t5SXyoEKhkGbO9CoYZI1bmznTq7Nn7/7mvsfj0UcffXRPv43zQfERNFHg6NGj1yMjXXsR3nBh6FIwKD3ySETHwnXG75PGiaOSWOORcUDSfknHJLVIOi+pR1KisrOnaO7cuVqxYoVKSkqUlJQ03BONGkITBTo6OpweIc5UX/+DyGGNR86M63/W/+SWm44YRxShiQIZGRk3XevWtcMJ0rVDCj+oq6tXXl5epMYCRk1DQ4YKC29cY43HG96jiQI33qMJBoO63T+Hy+WSx+NRW1sbx68xJrHG4xunN0cBt9ut999/X9K1F9zNblzfsmULL0CMWazx+EZoosTq1atVU1OjqVOn3fJ1j8fDaZ+ICazx+MWhsyhz+XJIjzxyVFKH6uoytGzZQr7LQ0xhjccfQhNl+vp+OJ22t1dKTnZ2HmC0scbjD4fOAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYSnB4AI3PkyBEdP35cfr9fX331lbq7u3Xx4kUlJiYqMzNTCxYsUHl5uebNm+f0qIAuX76suro6NTU16cSJEwoGg7pw4YKkK5JStXz5TK1cWahXX31VaWlpTo8LI65wOBx2egj8oK9PSkm5drm3V0pOvvV2j8ejYDA47HO4XC6tW7dOW7Zs0bhx7LTCOYcOHVJ+fv5d7zdp0iR9/PHHKigoiMBUiDT2aMaY5ORkFRQU6Omnn9Zjjz2mjIwMPfzww+rs7JTf79e2bdt0/vx5bd26VUlJSXr77bedHhlxbvr06Vq8eLHmzZun6dOnKzU1Q0uWDEo6p+LiGu3b51N3d7eee+45+f1+zZkzx+mRMcrYo4kyd9ujGRgYUELCnb8/6Onp0fz589Xa2qqEhAR1dnZySAKOCYVCcrvdt3ztx2v8n//8VMXFxZKk4uJi+Xy+SI8JYxxXGWOGi4wkpaWlqaKiQtK1KH3++eeRGAu4rR9H5nZWrVqlGTNmSJKOHj1qPRIcQGhi0IQJE4YuX7161cFJgHtzY82yXmMToYkxg4OD2r1799D1nJwcB6cB7u7UqVNqbm6WxHqNVYQmBoRCIQWDQdXW1mrJkiVqaGiQJC1dulSzZs1yeDrgdr6VdFpbt76rRYsWaWBgQJL05ptvOjoVbHAyQJS528kAN3O5XHe87amnntI//vEPTZ06dZQnBO5PdXW1Xn755TveXllZqT/96U/DrmuMTezRGLuxt9He3q7BwcF7fFS/pLb72l5SUpI++OADHT9+nMhgTJg7d678fr82b95MZGIUoTHS2tqqiooKTZkyRR6PR16vV0lJSSoqKtKePXv03Xff3fZxLS2nJeVJOnLXbQQCAQUCATU3N+vAgQOqrKzU+PHjtWHDBlVWVur7778f3b8U8ABWrVqlQCCgL74ISPJL2qWVK4vV3NysF198UbW1tU6PCCMcOjPwzjvv6K233rpjTCQpNTVVJSUlys/Pl9frVWdnp/bt26ft27erv79fUrV6e0uHPXR2O19//bUWLVqktrY25efnq76+/p5OMQUi5ceHh32+HSotLZXL5dJf//pXlZWVOTofRh+hMeByuZSQkKCKigqVlZVp1qxZunTpkv79739r586d2rt37x1P4xw3bpwGB9dL+h/19j404tBIUn19vQoLCyVJ27Zt02uvvfYAfxtgdN3ufcgXXnhBu3fvVnJyss6ePatHH33U2SExqjh0ZiA7O1snTpzQn//8Z82fP1/JycmaOnWqVq5cqU8++UQdHR36y1/+ovz8fP385z/XQw89pOzsbP3mN79RU9P/SfpfSQ/d9/aXLVumxMRESVJNTc3o/KUAQ0VFRZKkvr4+ffbZZw5Pg9HGZ50Z8Pv9w35HlpqaqvLycpWXl//ktr6+B9++2+3WxIkTdeXKFbW3tz/4EwLGJk+ePHSZNRt72KMx4PRuf39/v7q7uyVJKTeOUQBR7OZPJGfNxh5CE4P27t17/YQCafbs2Q5PA9zdnj17hi6zZmMPoRlDDh06pJaWlmHvc/LkSb3xxhtD19euXWs9FnBH1dXVd/38svfee091dXWSpKysLC1cuDASoyGCeI9mDGlsbNTy5cv1zDPPqKCgQE8++aTS0tI0MDCg9vZ2HTx4UDt27Bh6Yb/yyitasmSJw1Mjnm3atEm///3v9fzzz2vBggXKzs6W250i6RtJAeXn79S//nVMkjR+/Hh9+OGHnI4fgzi9OcoM9xE0mzZtUlVV1V2fw+12a/369dq8eTMvWjjK6/Xe05v7Ho9HH3300T39Nk6MPYQmygwXmkuXLqm+vl6HDx/Wl19+qY6ODnV1dWlwcFATJ05UTk6O8vLytHbtWmVnZzvzFwBucurUKe3fv1/Hjh1TS0uLzp8/r56eHg0MJEqaoqKiuVq1aoVKSkqUlJTk9LgwQmiizEg+VBMYi1jj8YeTAQAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwlOD0AEGldXV3y+/3y+/1qampSU1OTenp6JEmlpaWqrq52dkAggo4cOaLjx4/L7/frq6++Und3ty5evKjExERlZmZqwYIFKi8v17x58+57G65wOBwexZnxgPr6pJSUa5d7e6XkZGfniUUul+uOtxEae6zx6OLxeBQMBoe9j8vl0rp167RlyxaNGzfyA2Hs0SCuZWZmKicnRwcPHnR6FMARycnJKigo0NNPP63HHntMGRkZevjhh9XZ2Sm/369t27bp/Pnz2rp1q5KSkvT222+PeBvs0UQZvtuz98c//lG5ubnKzc1Venq6zpw5o6ysLEns0UQCazy6DAwMKCHhzvscPT09mj9/vlpbW5WQkKDOzk6lpaWNaBucDIC4U1VVpRUrVig9Pd3pUQDHDRcZSUpLS1NFRYWka1H6/PPPR7wNQgMAGNaECROGLl+9enXEjyc0AIA7Ghwc1O7du4eu5+TkjPg5CA0A4BahUEjBYFC1tbVasmSJGhoaJElLly7VrFmzRvx8nHUGAJA0/Kn/Tz31lLZv335fz8seDQCMITf2Ntrb2zU4OHhPj+nv71dbW9t9bS8pKUkffPCBjh8/rqlTp97XcxAaABgDWltbVVFRoSlTpsjj8cjr9SopKUlFRUXas2ePvvvuu9s+7vTp08rLy9ORI0fuuo1AIKBAIKDm5mYdOHBAlZWVGj9+vDZs2KDKykp9//339zU7P0cTZfgZg8jj52giizU+cu+8847eeuutO8ZEklJTU1VSUqL8/Hx5vV51dnZq37592r59u/r7+1VdXa3S0tIRb/vrr7/WokWL1NbWpvz8fNXX18vtdo/sScKIKr294bB07U9vr9PTxIe2trawpLCkcGlpqdPjxDzW+MhJCickJIR/+9vfhr/44otwb29vOBgMhvft2xd+4YUXwj/72c+G1vCP/4wbNy68YcOG8NWrV+97+3V1dUPPt23bthE/npMBACDKZWdn6+9//7vmzJkz9LXk5GRNnTpVK1eu1H//+1/V1NRo9+7dCgQCunjxojwej/Lz8/W73/3uvk5JvtmyZcuUmJioK1euqKamRq+99tqIHk9oACDK+f1+Pfroo3e8PTU1VeXl5SovLzfZvtvt1sSJE3XlyhW1t7eP+PGcDAAAUW64yERCf3+/uru7JUkpN95gGwFCE2VCodDQ5YaGhluuA7GANT727N27V/39/ZKk2bNnj/jxhCaK+Hw+Pf7440PXCwufldfrlc/nc3AqYPSwxqPLoUOH1NLSMux9Tp48qTfeeGPo+tq1a0e8Hd6jiRI+n09r1qxROJx4y9eDwaDWrFmjmpoarV692qHpYktjY+MtL64bhwQkqaWl5SenN5eVlUVostjGGo8+jY2NWr58uZ555hkVFBToySefVFpamgYGBtTe3q6DBw9qx44dQx+k+corr2jJkiUj3g4/RxMFQqGQvF6vzp07JylJUt/1WyZL+laSS9OmTdPJkydHfv46fuL118u0c+e9f5RGby8vkQcVCoU0c6ZXwSBr3Ek//pmlTZs2qaqq6q6Pc7vdWr9+vTZv3nxf/z6EJgocPnxYixcvvn5tkqQLTo4TB8okjeQzm3iJPLjDkljjTvvx//aXLl1SfX29Dh8+rC+//FIdHR3q6urS4OCgJk6cqJycHOXl5Wnt2rXKzs6+7+0Smiiwa9cuvfTSS9ev8SJELNoliTXuNKf+t+c9miiQkZFx07VuXTucIF07pPCDurp65eXlRWosYNQ0NGSosPDGNdZ4vGGPJgrceI8mGAzqdv8cLpdLHo9HbW1tHL/GmMQaj2+c3hwF3G633n//fUk//X0QN65v2bKFFyDGLNZ4fCM0UWL16tWqqanRtGnTbvm6x+PhtE/EBNZ4/OLQWZQJhUI6evSoOjo6lJGRoYULF/JdHmIKazz+EBoAgCkOnQEATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU4QGAGCK0AAATBEaAIApQgMAMEVoAACmCA0AwBShAQCYIjQAAFOEBgBgitAAAEwRGgCAKUIDADBFaAAApggNAMAUoQEAmCI0AABThAYAYIrQAABMERoAgClCAwAwRWgAAKYIDQDAFKEBAJgiNAAAU/8PoR96Ws1qsF4AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def draw_lattice_state(state: ParsedLatticeResult, iweight_to_irrep_str_map: dict) -> plt.Figure:\n",
    "    lattice_layout = state.get_traversal_order()\n",
    "    \n",
    "    # Create a figure and axis\n",
    "    fig, ax = plt.subplots()\n",
    "    \n",
    "    # Iterate through the input data\n",
    "    for point, links in lattice_layout:\n",
    "        x, y = point\n",
    "        ax.plot(x, y, 'ko')  # Plot the lattice point\n",
    "        \n",
    "        # Iterate through the links\n",
    "        for link in links:\n",
    "            link_point, direction = link\n",
    "            assert direction in {1, 2}\n",
    "            x_link, y_link = link_point\n",
    "            if direction == 1:\n",
    "                x_link += 1\n",
    "            elif direction == 2:\n",
    "                y_link += 1\n",
    "            \n",
    "            # Draw the link\n",
    "            ax.plot([x, x_link], [y, y_link], 'b-')  # Draw the link\n",
    "            \n",
    "            # Label the link\n",
    "            irrep_label = iweight_to_irrep_str_map[state.get_link(link)]\n",
    "            ax.text((x + x_link) / 2, (y + y_link) / 2, f'{irrep_label}', fontsize=20, ha='center')\n",
    "\n",
    "    # Set limits and aspect\n",
    "    ax.set_xlim(-0.5, max(x for point, _ in lattice_layout for x, _ in [point]) + 0.5)\n",
    "    ax.set_ylim(-0.5, max(y for point, _ in lattice_layout for _, y in [point]) + 0.5)\n",
    "    ax.set_aspect('equal')\n",
    "    \n",
    "    # Hide axes\n",
    "    ax.axis('off')\n",
    "    \n",
    "    return fig\n",
    "\n",
    "for state in counts_big_endian.keys():\n",
    "    state_as_irrep_str = \"\"\n",
    "    parsed_state = ParsedLatticeResult(\n",
    "        dimensions=numerical_dimensions,\n",
    "        size=lattice.shape[0], global_lattice_measurement_bit_string=state,\n",
    "        lattice_encoder=lattice_encoder,\n",
    "        periodic_boundary_conds=lattice.periodic_boundary_conds)\n",
    "    draw_lattice_state(parsed_state, iweight_to_irrep_str)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5ed7dcf0-5578-4fe2-a474-bced2114e173",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:qiskit]",
   "language": "python",
   "name": "conda-env-qiskit-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

